A sequential least squares method for elliptic equations in non-divergence form

We develop a new least squares method for solving the second-order elliptic equations in non-divergence form. Two least-squares-type functionals are proposed for solving the equations in two steps. We first obtain a numerical approximation to the gradient in a piecewisely irrotational polynomial space. Then together with the numerical gradient, we seek a numerical solution of the primitive variable in continuous finite element space. The variational setting naturally provides a posteriori error which could be used in an adaptive refinement algorithm. The error estimates in $L^2$ norm and energy norms for both two unknowns are derived. By a series of numerical experiments, we verify the convergence rates and show the efficiency of the adaptive algorithm.

==> figure/run.sh <==
#! /bin/sh

for eps in *.eps
do
  name=${eps%.eps};
  var1=.eps;
  var2=.pdf;
  echo "epstopdf ... " ${name}${var1};
  epstopdf ${name}${var1};
  echo "OK!";
  #pdfcrop ${name}${var2};
done

